Tropical Monte Carlo quadrature for Feynman integrals

We introduce a new method to evaluate algebraic integrals over the simplex numerically. This new approach employs techniques from tropical geometry and exceeds the capabilities of existing numerical methods by an order of magnitude. The method can be improved further by exploiting the geometric structure of the underlying integrand. As an illustration of this, we give a specialized integration algorithm for a class of integrands that exhibit the form of a generalized permutahedron. This class includes integrands for scattering amplitudes and parametric Feynman integrals with tame kinematics. A proof-of-concept implementation is provided with which Feynman integrals up to loop order 17 can be evaluated.

==> anc/LICENSE.txt <==
Copyright 2020 Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/Makefile <==
CC = gcc
CXX = g++
RM = rm -f

CXXFLAGS= 
CXXFLAGS+= `pkg-config --cflags eigen3`
CXXFLAGS+= -std=c++11 -O3 -ffast-math -funsafe-math-optimizations -fopenmp #-static
CXXFLAGS+= -DNDEBUG

SRCS=simple_example.cpp advanced_example.cpp 

OBJS=$(SRCS:.cpp=.o)

MAIN=advanced_example simple_example

.PHONY: depend clean

all:    $(MAIN)

advanced_example : advanced_example.o
	$(CXX) $(CXXFLAGS) -o $@ $^ $(LDFLAGS) $(LIBS)

simple_example : simple_example.o
	$(CXX) $(CXXFLAGS) -o $@ $^ $(LDFLAGS) $(LIBS)


.cpp.o:
	$(CXX) $(CXXFLAGS) -c $< -o $@


depend: .depend

.depend: $(SRCS)
	$(RM) ./.depend
	$(CXX) $(CXXFLAGS) -MM $^>>./.depend;

clean:
	$(RM) $(OBJS) $(MAIN) .depend

include .depend



==> anc/README.md <==
A tropical Monte Carlo integrator for parametric Feynman integrals
==================================================================

This repository is a proof-of-concept implementation of an algorithm to estimate Feynman integrals using tropical sampling. The details of this algorithm and its general form for arbitrary generalized permutahedra type integrals is described in the paper ['Tropical Monte Carlo quadrature for Feynman integrals'](ref). 

The implementation uses the [xoshiro256+](http://prng.di.unimi.it/) random number generator.

Prerequisites
-------------

The following programs/packages need to be available to run the code:

- gcc
- OpenMP and 
- the [Eigen](http://eigen.tuxfamily.org) linear algebra C++ library

Compiling and running
---------------------

Run `> make` to compile the code. If the compilation was successful, you can run the example programs via 
```
> ./simple_example
``` 

or 

```
> ./advanced_example
```


Example
-------

The algorithm is implemented in the following header files that have to be included:

```C++
#include "graph.hpp"
#include "subgraph_table.hpp"
#include "feynman_integral.hpp"
```

Here is an example code of the integration of the wheel with three spokes graph period integral:

```C++
// We are going to integrate the 
// wheel with 3 spokes graph 
graph g( 
  graph::edge_vector{ 
    graph::edge_tuple{ {0, 1}, 1 }, 
    graph::edge_tuple{ {0, 2}, 1 }, 
    graph::edge_tuple{ {0, 3}, 1 }, 
    graph::edge_tuple{ {1, 2}, 1 }, 
    graph::edge_tuple{ {2, 3}, 1 }, 
    graph::edge_tuple{ {3, 1}, 1 }, 
  } 
);

// Notation for edges:
//
// the object graph::edge_tuple{ {v1, v2}, w }
// represents an edge from vertex v1 to vertex v2
// with edge weight w


vector< Eigen::VectorXd > momenta{
    Eigen::Vector4d{   3.0, - 1.0, - 1.0, - 1.0 },
    Eigen::Vector4d{ - 1.0,   3.0, - 1.0, - 1.0 }, 
    Eigen::Vector4d{ - 1.0, - 1.0,   3.0, - 1.0 }, 
    Eigen::Vector4d{ - 1.0, - 1.0, - 1.0,   4.0 }
  };

// one incoming momentum for each vertex of the graph 
// is needed. An incoming momentum can be 0!

// The momenta must be Euclidean! Minkowski vectors are 
// not implemented (yet)


vector<double> masses_sqr{ 
    0.0, 0.0, 0.0, 0.0, 0.0, 0.0 
  };

// one squared mass for each edge of the graph is needed.


// We consider a D = 4 integral:
constexpr int D = 4;


double mm_eps = 1e-10; 
// mm_eps must be almost zero
// it is used to decide if a subgraph is 
// mass-momentum spanning.


// This table stores the probabilities for each maximal 
// cone of the braid arrangement fan:
J_vector subgraph_table;


int W; // superficial degree of divergence w(G)
double IGtr; // tropicalized Feynman integral I_G^tr


// Compute the Jr subgraph table: (i.e. perform the preprocessing step)
tie(subgraph_table, W, IGtr) = generate_subgraph_table( g, D, momenta, masses_sqr, mm_eps );


// 'Tropical' results:
cout << "Superficial degree of divergence: " << W << endl;
cout << "I^tr = " << IGtr << endl;


// Initialize random number generator
true_random::xoshiro256 gen( 0 );


// Number of points to be sampled:
constexpr uint64_t N = 1000000ULL;


// Perform the actual Monte Carlo integration:
stats res = feynman_integral_estimate( N, g, D, momenta, masses_sqr, subgraph_table, gen );


// the res object stores the result:
//
// res.avg() gives the estimate,
// res.acc() the estimated accuracy
// res.var() the estimated sample variance

// Monte Carlo results:
cout << "I = " << res.avg() << " +/- " << res.acc() << endl;

cout << "Relative accuracy: " << res.acc()/res.avg() << endl;
```

This example is implemented in `simple_example.cpp` and can be executed by running the `> ./simple_example` program, which is compiled using `> make`.

More advanced examples with some benchmark code, integration of massive Feynman graphs and graphs with more loops can be found in `advanced_example.cpp`, which can be run using `> ./advanced_example`. 



==> anc/advanced_example.cpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/

#include <iomanip> 
#include <iostream>
#include <chrono>

using namespace std;

#include "graph.hpp"
#include "subgraph_table.hpp"
#include "feynman_integral.hpp"

#include "periods_8loop.hpp"
#include "periods_9loop.hpp"

vector< Eigen::VectorXd > get_symmetric_momenta( int V )
{
    // returns a symmetric momentum configuration 
    // such that p_i * p_j = delta_ij V^2 - V

    vector< Eigen::VectorXd > momenta(V); 
    // one in-coming momentum for each vertex
    for( int i = 0; i < V; i++ )
    {
        momenta[i].setZero(V);
        for( int j = 0; j < V; j++ )
        {
            if( i == j ) 
                momenta[i][j] = V - 1.;
            else 
                momenta[i][j] =   - 1.;
        }
    }

    return momenta;
}

double integrate_graph( const graph& g, int D, const vector< Eigen::VectorXd >& momenta, const vector<double>& masses_sqr, uint64_t N )
{
    cout << "Integrating graph " << g << endl;

    double mm_eps = 1e-10; 
    // mm_eps must be almost zero
    // it is used to decide if a subgraph is 
    // mass-momentum spanning.

    J_vector subgraph_table;

    int W; // superficial degree of divergence w(G)
    double IGtr; // tropicalized Feynman integral I_G^tr

    // time tracking
    chrono::time_point<chrono::system_clock> start, end;
    chrono::duration<double> elapsed_seconds;


    // Start with Jr subgraph table: (i.e. preprocessing step)
    cout << "Started calculating Jr-table" << endl;

    start = std::chrono::system_clock::now();
    tie(subgraph_table, W, IGtr) = generate_subgraph_table( g, D, momenta, masses_sqr, mm_eps );
    end = std::chrono::system_clock::now();

    elapsed_seconds = end-start;

    cout << "Finished calculating Jr-table in " << elapsed_seconds.count() << " seconds " << endl;
    cout << "Using " << subgraph_table.size() * sizeof(J_vector::value_type) << " bytes of RAM " << endl;

    // Tropical results:
    cout << "Superficial degree of divergence: " << W << endl;
    cout << "I^tr = " << IGtr << endl;


    // Initialize multithreading
    int max_threads = omp_get_max_threads();
    omp_set_num_threads(max_threads);

    // Initialize random number generator
    true_random::xoshiro256 gen( 0 );

    cout << "Start integrating using " << max_threads << " threads and N = " << (double)N << " points" <<  endl;

    start = std::chrono::system_clock::now();
    stats res = feynman_integral_estimate( N, g, D, momenta, masses_sqr, subgraph_table, gen );
    end = std::chrono::system_clock::now();

    elapsed_seconds = end-start;

    // Some performance statistics
    cout << "Finished sampling " << (double)N << " points in " << elapsed_seconds.count() << " seconds " << endl;
    cout << "Average speed: " << N/elapsed_seconds.count() << " samples / second " << endl;
    cout << "Relative accuracy: " << res.acc()/res.avg() << endl;

    // Tropically accelerated Monte Carlo results:
    cout << "I = " << res.avg() << " +/- " << res.acc() << endl;

    return res.avg();
}

//////////////////////////////////////////////////////////////////////////

void simple_example( uint64_t N = 1000000ULL )
{
    cout << "Example: Wheel with 3 spokes in phi^4 with D=4" << endl;

    constexpr int D = 4;

    // wheel with 3 spokes graph 
    graph g( graph::edge_vector{ 
        graph::edge_tuple{ {0, 1}, 1 }, 
        graph::edge_tuple{ {0, 2}, 1 }, 
        graph::edge_tuple{ {0, 3}, 1 }, 
        graph::edge_tuple{ {1, 2}, 1 }, 
        graph::edge_tuple{ {2, 3}, 1 }, 
        graph::edge_tuple{ {3, 1}, 1 }, 
    } );

    // symmetric in-coming momenta:
    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    // no masses:
    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = 0;

    integrate_graph( g, D, momenta, masses_sqr, N );
    cout << "Exact result is 6 * zeta(3) = 7.21234141896" << endl;
}


// Integration of a massive Feynman graph with superficial degree of divergence 1
void massive_example( uint64_t N = 1000000ULL )
{
    cout << "Example: Mercedes graph with massive edges with D=4" << endl;

    constexpr int D = 4;

    // Mercedes graph 
    graph g( graph::edge_vector{ 
        graph::edge_tuple{ {0, 1}, 1 }, 
        graph::edge_tuple{ {0, 2}, 1 }, 
        graph::edge_tuple{ {0, 3}, 1 }, 
        graph::edge_tuple{ {1, 2}, 1 }, 
        graph::edge_tuple{ {2, 3}, 1 }, 
        graph::edge_tuple{ {3, 4}, 1 }, 
        graph::edge_tuple{ {4, 1}, 1 }
    } );

    // symmetric in-coming momenta:
    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    // The dimension of the momenta is arbitrary and 
    // independent of the value of D.

    // asymmetric masses:
    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = j;

    integrate_graph( g, D, momenta, masses_sqr, N );
}

void wizard_example( uint64_t N = 1000000ULL )
{
    cout << "Example: 8 loop graph in phi^4 with D=4 (Brown-Schnetz wizard see Fig.3)" << endl;

    constexpr int D = 4;

    // Wizard graph 
    graph g( graph::edge_vector{ 
        graph::edge_tuple{ {1, 2}, 1 }, 
        graph::edge_tuple{ {2, 3}, 1 }, 
        graph::edge_tuple{ {3, 4}, 1 }, 
        graph::edge_tuple{ {5, 6}, 1 }, 
        graph::edge_tuple{ {6, 7}, 1 }, 
        graph::edge_tuple{ {7, 8}, 1 }, 
        graph::edge_tuple{ {1, 5}, 1 }, 
        graph::edge_tuple{ {2, 6}, 1 }, 
        graph::edge_tuple{ {3, 7}, 1 }, 
        graph::edge_tuple{ {4, 8}, 1 }, 
        graph::edge_tuple{ {5, 3}, 1 }, 
        graph::edge_tuple{ {2, 8}, 1 }, 
        graph::edge_tuple{ {6, 0}, 1 }, 
        graph::edge_tuple{ {7, 0}, 1 },
        graph::edge_tuple{ {0, 1}, 1 },
        graph::edge_tuple{ {0, 4}, 1 },
    } );

    // symmetric in-coming momenta:
    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = 0;

    integrate_graph( g, D, momenta, masses_sqr, N );
}

void zigzag_example( int num_loops, uint64_t N = 1000000ULL )
{
    cout << "Example: Zigzag graph in phi^4 with D=4 and " << num_loops << " loops " << endl;

    constexpr int D = 4;

    int V = num_loops + 1;
    int E = 2 * num_loops;

    graph::edge_vector edges( E );

    for( int i = 0; i < num_loops-1; i++ )
    {
        edges[2*i+1] = graph::edge_tuple{ {  i, i+2}, 1 };
        edges[2*i+2] = graph::edge_tuple{ {i+1, i+2}, 1 };
    }

    edges[0] = graph::edge_tuple{ {0, 1}, 1 };
    edges[E-1] = graph::edge_tuple{ {0, V-1}, 1 };

    graph g( move(edges) );

    // symmetric in-coming momenta:
    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = 0;

    double estimate = integrate_graph( g, D, momenta, masses_sqr, N );

    double zeta[] =  { 0., 0., 1.644934066848226e+00, 1.202056903159594e+00, 1.082323233711138e+00, 
        1.036927755143370e+00, 1.017343061984449e+00, 1.008349277381922e+00, 1.004077356197944e+00, 
        1.002008392826082e+00, 1.000994575127818e+00, 1.000494188604119e+00, 1.000246086553308e+00, 
        1.000122713347579e+00, 1.000061248135059e+00, 1.000030588236307e+00, 1.000015282259409e+00, 
        1.000007637197638e+00, 1.000003817293265e+00, 1.000001908212717e+00, 1.000000953962034e+00, 
        1.000000476932987e+00, 1.000000238450503e+00, 1.000000119219926e+00, 1.000000059608189e+00, 
        1.000000029803504e+00, 1.000000014901555e+00, 1.000000007450712e+00, 1.000000003725334e+00, 
        1.000000001862660e+00, 1.000000000931327e+00, 1.000000000465663e+00, 1.000000000232831e+00, 
        1.000000000116416e+00, 1.000000000058208e+00, 1.000000000029104e+00, 1.000000000014552e+00, 
        1.000000000007276e+00, 1.000000000003638e+00, 1.000000000001819e+00, 1.000000000000909e+00, 
        1.000000000000455e+00, 1.000000000000227e+00, 1.000000000000114e+00, 1.000000000000057e+00, 
        1.000000000000028e+00, 1.000000000000014e+00, 1.000000000000007e+00, 1.000000000000004e+00, 
        1.000000000000002e+00 };

    // See arXiv:1208.1890
    int n = num_loops;

    uint64_t C = 1; // Catalan number C(n-1)
    for ( int i = 0; i < n-1; i++ ) {
        C = C * 2 * (2 * i + 1) / (i + 2);
    }

    if( n % 2 == 0 )
    {
        uint64_t num = 4 * C;
        double res = num * zeta[2*n-3];

        cout << "Exact result " << num << " * zeta(" << 2*n - 3 << ") = " << res << endl;
        cout << "Actual deviation " << fabs(estimate - res) / res << endl;
    }
    else
    {
        uint64_t num = C * ( ( 1 << ( 2*n - 4 ) ) - 1 );
        uint64_t den = 1 << ( 2*n - 6 );
        double res = num/(double)den * zeta[2*n-3];

        cout << "Exact result " << num << "/" << den << " * zeta(" << 2*n - 3 << ") = " << res << endl;
        cout << "Actual deviation " << fabs(estimate - res) / res << endl;
    }
}


// Integration of any primitive 8 loop graph in phi^4
void period8_example( int num_period, uint64_t N = 1000000ULL )
{
    cout << "Example: phi^4 8 loop period " << num_period << " with D=4 " << endl;

    // num_period can be a number from 1 to 41
    // as in Oliver Schnetz' notation arXiv:0801.2856

    int D = 4;

    graph g = get_phi4_8loop_graph( num_period );

    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    // masses:
    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = 0;
    
    integrate_graph( g, D, momenta, masses_sqr, N );
}

// Integration of any primitive 9 loop graph in phi^4
void period9_example( int num_period, uint64_t N = 1000000ULL )
{
    cout << "Example: phi^4 9 loop period " << num_period << " with D=4 " << endl;

    // num_period can be a number from 1 to 190
    // as in Oliver Schnetz' notation

    int D = 4;

    graph g = get_phi4_9loop_graph( num_period );

    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    // masses:
    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = 0;
    
    integrate_graph( g, D, momenta, masses_sqr, N );
}

void phi4_13_loop_example( uint64_t N = 10000000ULL )
{
    cout << "Example: 13 loop graph in phi^4 with D=4 " << endl;

    constexpr int D = 4;

    graph g( graph::edge_vector{ 
        graph::edge_tuple{{13,3},1},
        graph::edge_tuple{{9,5},1},
        graph::edge_tuple{{11,6},1},
        graph::edge_tuple{{10,12},1},
        graph::edge_tuple{{3,6},1},
        graph::edge_tuple{{13,0},1},
        graph::edge_tuple{{5,0},1},
        graph::edge_tuple{{0,2},1},
        graph::edge_tuple{{3,1},1},
        graph::edge_tuple{{4,10},1},
        graph::edge_tuple{{6,5},1},
        graph::edge_tuple{{9,12},1},
        graph::edge_tuple{{1,11},1},
        graph::edge_tuple{{13,10},1},
        graph::edge_tuple{{13,2},1},
        graph::edge_tuple{{4,12},1},
        graph::edge_tuple{{7,1},1},
        graph::edge_tuple{{7,2},1},
        graph::edge_tuple{{4,2},1},
        graph::edge_tuple{{10,8},1},
        graph::edge_tuple{{7,12},1},
        graph::edge_tuple{{8,7},1},
        graph::edge_tuple{{9,4},1},
        graph::edge_tuple{{11,9},1},
        graph::edge_tuple{{8,11},1},
        graph::edge_tuple{{1,0},1},
    } );

    // symmetric in-coming momenta:
    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    // no masses:
    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = 0;

    integrate_graph( g, D, momenta, masses_sqr, N );
}

void phi4_17_loop_example( uint64_t N = 10000000000ULL )
{
    cout << "Example: 17 loop graph in phi^4 with D=4 " << endl;

    constexpr int D = 4;

    graph g( graph::edge_vector{ 
        graph::edge_tuple{{2,6},1},
        graph::edge_tuple{{7,14},1},
        graph::edge_tuple{{0,17},1},
        graph::edge_tuple{{14,1},1},
        graph::edge_tuple{{15,11},1},
        graph::edge_tuple{{12,1},1},
        graph::edge_tuple{{8,9},1},
        graph::edge_tuple{{5,6},1},
        graph::edge_tuple{{15,0},1},
        graph::edge_tuple{{12,8},1},
        graph::edge_tuple{{2,3},1},
        graph::edge_tuple{{16,3},1},
        graph::edge_tuple{{16,2},1},
        graph::edge_tuple{{14,17},1},
        graph::edge_tuple{{4,13},1},
        graph::edge_tuple{{1,9},1},
        graph::edge_tuple{{5,8},1},
        graph::edge_tuple{{13,5},1},
        graph::edge_tuple{{0,4},1},
        graph::edge_tuple{{10,9},1},
        graph::edge_tuple{{12,6},1},
        graph::edge_tuple{{8,17},1},
        graph::edge_tuple{{17,2},1},
        graph::edge_tuple{{4,10},1},
        graph::edge_tuple{{3,6},1},
        graph::edge_tuple{{0,7},1},
        graph::edge_tuple{{3,11},1},
        graph::edge_tuple{{14,11},1},
        graph::edge_tuple{{7,13},1},
        graph::edge_tuple{{15,7},1},
        graph::edge_tuple{{16,10},1},
        graph::edge_tuple{{4,16},1},
        graph::edge_tuple{{9,5},1},
        graph::edge_tuple{{1,15},1},
    } );

    // symmetric in-coming momenta:
    vector< Eigen::VectorXd > momenta = get_symmetric_momenta( g._V );

    // no masses:
    vector<double> masses_sqr( g._E );
    for( int j = 0; j < g._E; j++ )
        masses_sqr[j] = 0;

    integrate_graph( g, D, momenta, masses_sqr, N );
}

int main()
{
    cout << scientific;

    simple_example();

    cout << "################################" << endl << endl;

    cout << "Computing all zig zag periods from 3 to 12 loops" << endl;
    cout << "################################" << endl;
    for( int i = 3; i < 13; i++ )
    {
        zigzag_example( i );

        cout << "################################" << endl;
    }
    cout << "################################" << endl << endl;

    massive_example();

    cout << "################################" << endl << endl;

    wizard_example();

    cout << "################################" << endl << endl;

    period8_example( 41 );

    cout << "################################" << endl << endl;

    period9_example( 111 );

    cout << "################################" << endl << endl;

    phi4_13_loop_example();

    cout << "################################" << endl << endl;

    // only uncomment if you have more than 256 GB of memory available:

    //phi4_17_loop_example();

    cout << "################################" << endl;

    //zigzag_example( 17, 10000000000ULL );

    cout << "################################" << endl;

    return 0;
}



==> anc/components.hpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/

#pragma once

#include <exception>

#include "graph.hpp"

#define MAX_BFS_STACKSIZE 32

#include <array>

template< class T, int MAX_STACK_SIZE >
class semi_dynamic_stack
{
public:
    semi_dynamic_stack() : _size(0)
    { }

    void push( T t )
    {
        assert( _size < MAX_STACK_SIZE );

        _data[_size++] = move(t);
    }

    T pop()
    {
        assert( _size > 0 );
        
        return move(_data[--_size]);
    }

    bool empty() const
    {
        return _size == 0;
    }

protected:
    size_t _size;
    array< T, MAX_STACK_SIZE > _data;
};


template < class VertexDiscoverFunc >
void bfs_discover_component( int v0, const graph& g, const edge_subgraph_type& subgraph, vertex_subgraph_type& discovered_vertices, VertexDiscoverFunc vertex_discover_func )
{
    assert( g._V <= MAX_BFS_STACKSIZE );

    assert( g.is_edge_subgraph(subgraph) );
    assert( g.is_vertex_subgraph(discovered_vertices) );

    semi_dynamic_stack< int, MAX_BFS_STACKSIZE > stack;

    auto discover_vertex = [&vertex_discover_func,&stack,&discovered_vertices] ( int v )
    {
        stack.push( v );
        discovered_vertices.set( v );

        vertex_discover_func( v );
    };

    discover_vertex( v0 );

    do
    {
        int v = stack.pop();
        assert( 0 <= v && v < g._V );

        for( const auto& adj : g._adjacencies[v] )
        {
            int j, l;
            tie(j, l) = adj;

            if( !subgraph[j] )
                continue;

            if( !discovered_vertices[l] )
                discover_vertex( l );
        }
    }
    while( !stack.empty() );
}

int components( vector<int>& components_map, const graph& g, const edge_subgraph_type& subgraph )
{
    assert( g.is_edge_subgraph( subgraph ) );
    assert( components_map.size() == g._V );

    if( g._V > MAX_BFS_STACKSIZE )
        throw std::runtime_error("Error: stacksize for BFS stack too small. Compile with larger MAX_BFS_STACKSIZE.");

    vertex_subgraph_type discovered_vertices = g.empty_vertex_subgraph();

    int C = 0;

    for( int i = 0; i < g._V; i++ )
    {
        if( discovered_vertices[i] )
            continue;

        bfs_discover_component( i, g, subgraph, discovered_vertices,
                [&components_map, C]( int v )
                {
                    components_map[v] = C;
                }
            );

        C++;
    }

    return C;
}



==> anc/feynman_integral.hpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/

#include "stats.hpp"

#include "random.hpp"
#include "psi_xi_tr_sampler.hpp"
#include "symanzik_polynomials.hpp"

template< class Generator >
stats feynman_integral_estimate( 
        uint64_t N, 
        const graph& g, 
        int D, 
        const vector< Eigen::VectorXd >& momenta, 
        const vector<double>& masses_sqr, 
        const J_vector& subgraph_table,
        Generator& gen
        )
{
    if( D % 2 != 0 )
    {
        stringstream s;
        s << "D = " << D << " is not implemented, yet. It would be easy to do so, though." << endl;
        s << "Sorry, only even dimensions are supported at the moment!";
        throw domain_error(s.str());
    }

    using namespace Eigen;

    edge_subgraph_type subgraph = g.complete_edge_subgraph();

    double IGtr;
    bool MM;
    int r, L;
    tie(IGtr, r, MM, L) = subgraph_table[subgraph.data()];
    assert(MM);

    edge_subgraph_type contracted_subgraph = g.empty_edge_subgraph();
    vector<int> contracted_subgraph_components_map( g._V );
    int C = components( contracted_subgraph_components_map, g, contracted_subgraph );

    int W = omega( g, D, L, subgraph );

    assert( C == g._V );

    MatrixXd P;
    get_P_matrix( P, g, momenta, C, contracted_subgraph_components_map );

    vector< true_random::xoshiro256 > generators; 

    int max_threads = omp_get_max_threads();

    for( int i = 0; i < max_threads; i++ )
    {
        generators.emplace_back( gen );
        gen.jump();
    }

    vector<stats> mcs( max_threads );

    MatrixXd         L_buffer( g._V-1, g._V-1 );
    LDLT< MatrixXd > ldlt_buffer( g._V-1 );

    sector_vector               sector_buffer( g._E );
    vector< double >                 X_buffer( g._E );

    #pragma omp parallel for default(none) \
        shared(cout,subgraph_table,mcs,generators,N,g,D,L,C,W,P,MM,masses_sqr,contracted_subgraph,contracted_subgraph_components_map,IGtr) \
        firstprivate(L_buffer,ldlt_buffer,sector_buffer,X_buffer) \
        schedule(dynamic, 10000)
    for( uint64_t i = 0; i < N; i++ )
    {
        int t = omp_get_thread_num();

        // generate a random sector labeled by a permutation using the table
        get_random_sector( sector_buffer, g, IGtr, subgraph_table, generators[t] );

        // generate the random point on the simplex and the values of psi_tr and xi_tr
        // using the permutation
        double psi_tr, xi_tr;
        tie(psi_tr, xi_tr) = get_random_psi_xi_tropical_sample( X_buffer, g, MM, L, sector_buffer, generators[t] );

        /// !

        // it is good for numerical stability to normalize the X variables 
        // such that psi_tr^(-D/2) * (psi_tr/xi_tr)^W = 1

        double tgt = pow(psi_tr, -D/2) * pow(psi_tr/xi_tr, W);
        double scale = pow( tgt, 1. / ( D/2 * L + W ) );

        for( int j = 0; j < g._E; j++ )
            X_buffer[j] *= scale;

        psi_tr = 1.0;
        xi_tr = 1.0;

        /// ! remove ! block if this is not needed

        double Lambda = get_laplacian( L_buffer, g, X_buffer, contracted_subgraph, C, contracted_subgraph_components_map );

        ldlt_buffer.compute( L_buffer );

        double psi = eval_psi_polynomial( Lambda, ldlt_buffer );
        
        double R = IGtr * pow( psi_tr/psi, D/2 );

        double pphi = eval_pphi_polynomial( P, ldlt_buffer );
        double xi  = psi * ( pphi + eval_M_polynomial( g, masses_sqr, X_buffer, contracted_subgraph ) );

        R *= pow( (psi / xi ) / (psi_tr / xi_tr), W );

        if( !isfinite( R ) )
        {
            #pragma omp critical
            {
                cout << "Warning: Sampled value " << R << " - floating point accuracy or numerical stabilty seem to be insufficient - dropping this point" << endl;
                cout << "If this happens often, the result will not be reliable!" << endl;

                for( int j = 0; j < g._E; j++ )
                    cout << "x_" << j << " = " << X_buffer[j] << "; ";
                cout << endl;

                cout << "Psi = " << psi << " ; Phi = " << pphi * psi << endl;
                cout << "-" << endl;
            }
        }
        else
            mcs[t].update( R );
    }

    return merge_stats_vector( mcs );
}



==> anc/graph.hpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/


#pragma once

#include <iostream>
#include <sstream>
#include <tuple>
#include <vector>
#include <cassert>
#include <cstdint>
#include <climits>
#include <stdexcept>

class semi_dynamic_bitset
{
public:
    semi_dynamic_bitset( size_t size ) : _size( size )
    {
        assert( 0 <= size && size < sizeof(uint64_t)*CHAR_BIT );
        if( size > sizeof(uint64_t)*CHAR_BIT-1 )
            throw invalid_argument( "bitsets of size larger than 63 are not supported" );
    }

public:
    void set()
    {
        _data = ( 1UL << _size ) - 1;
    }

    void reset()
    {
        _data = 0;
    }

    void set( int n )
    {
        assert( 0 <= n && n < _size );

        _data |= 1ULL << n;
    }

    void reset( int n )
    {
        assert( 0 <= n && n < _size );

        _data &= ~(1ULL << n);
    }

private:
    uint64_t lexicographically_next_bit_permutation( uint64_t v )
    {
        // https://graphics.stanford.edu/~seander/bithacks.html

        uint64_t t = v | (v - 1); // t gets v's least significant 0 bits set to 1
        // Next set to 1 the most significant bit to change,
        // set to 0 the least significant ones, and add the necessary 1 bits.
        return (t + 1) | (((~t & -~t) - 1) >> ( ctz(v) + 1 ));
    }

public:
    bool next_permutation()
    {
        _data = lexicographically_next_bit_permutation( _data );

        if( ( _data & 1ULL << _size ) != 0 )
        {
            _data = 0;
            return false;
        }

        return true;
    }

public:
    bool operator[]( int n ) const
    {
        assert( 0 <= n && n < _size );

        return ( ( _data >> n ) & 1 ) != 0;
    }

    size_t size() const
    {
        return _size;
    }

private:
    static int pop_count( uint64_t v )
    {
        /*
         https://graphics.stanford.edu/~seander/bithacks.html

         A generalization of the best bit counting method to integers of bit-widths upto 128 (parameterized by type T) is this:

        v = v - ((v >> 1) & (T)~(T)0/3);                           // temp
        v = (v & (T)~(T)0/15*3) + ((v >> 2) & (T)~(T)0/15*3);      // temp
        v = (v + (v >> 4)) & (T)~(T)0/255*15;                      // temp
        c = (T)(v * ((T)~(T)0/255)) >> (sizeof(T) - 1) * CHAR_BIT; // count

        */
        v = v - ((v >> 1) & (uint64_t)~(uint64_t)0/3);                           // temp
        v = (v & (uint64_t)~(uint64_t)0/15*3) + ((v >> 2) & (uint64_t)~(uint64_t)0/15*3);      // temp
        v = (v + (v >> 4)) & (uint64_t)~(uint64_t)0/255*15;                      // temp

        return (uint64_t)(v * ((uint64_t)~(uint64_t)0/255)) >> (sizeof(uint64_t) - 1) * CHAR_BIT; // count
    }

    static int ctz( uint64_t v )
    {
        return pop_count( (v & -v) - 1 );
    }

public:
    int count() const
    {
        return pop_count( _data );
    }

    bool none() const
    {
        return _data == 0;
    }

public:
    uint64_t data() const
    {
        return _data;
    }

protected:
    size_t _size;
    uint64_t _data;
};

inline std::ostream& operator<<( std::ostream& os, const semi_dynamic_bitset& bitset )
{
    for( int j = 0; j < bitset.size(); j++ )
    {
        os << (bitset[j] ? "1" : "0");
    }

    return os;
}


using namespace std;

using edge_subgraph_type = semi_dynamic_bitset;
using vertex_subgraph_type = semi_dynamic_bitset;

class graph
{
public:
    using adjacency_vector = vector< vector< pair< int, int > > >;

    using edge_tuple = pair< pair<int, int>, int >;
    using edge_vector = vector< edge_tuple >;

public:
    graph( edge_vector edges ) : _edges(move(edges))
    {
        _E = _edges.size();

        for ( unsigned int j = 0; j < _E; j++ )
        {
            pair<int, int> edge;
            int k,l,c;
            tie(edge, c) = _edges[j];
            tie(k,l) = edge;

            if( c <= 0 )
                throw invalid_argument( "graph: edge weights must be larger than 0" );

            if( k < 0 || l < 0 )
                throw invalid_argument( "graph: vertex numbers must start from 0" );
            
            int Vp = max(k, l) + 1;
            if( Vp > _adjacencies.size() )
                _adjacencies.resize(Vp);

            _adjacencies[k].push_back( make_pair( j, l ) );
            _adjacencies[l].push_back( make_pair( j, k ) );
        }

        _V = _adjacencies.size();
        for( int i = 0; i < _V; i++ )
        {
            if( _adjacencies[i].empty() )
            {
                stringstream s;
                s << "graph: the graph has a singleton vertex " << i;
                throw invalid_argument( s.str() );
            }
        }
    }

public:
    vertex_subgraph_type complete_vertex_subgraph() const
    {
        semi_dynamic_bitset vertex_subgraph( _V );
        vertex_subgraph.set();
        
        return vertex_subgraph;
    }

    vertex_subgraph_type empty_vertex_subgraph() const
    {
        semi_dynamic_bitset vertex_subgraph( _V );
        vertex_subgraph.reset();
        
        return vertex_subgraph;
    }

    edge_subgraph_type complete_edge_subgraph() const
    {
        semi_dynamic_bitset edge_subgraph( _E );
        edge_subgraph.set();
        
        return edge_subgraph;
    }

    edge_subgraph_type empty_edge_subgraph() const
    {
        semi_dynamic_bitset edge_subgraph( _E );
        edge_subgraph.reset();
        
        return edge_subgraph;
    }

    bool is_vertex_subgraph( const vertex_subgraph_type& subgraph ) const
    {
        return subgraph.size() == _V;
    }

    bool is_edge_subgraph( const edge_subgraph_type& subgraph ) const
    {
        return subgraph.size() == _E;
    }

public:
    int _V, _E;
    edge_vector _edges;

    adjacency_vector _adjacencies;
};

inline ostream& operator<<( ostream& os, const graph& g )
{
    os << "G(";
    for( int j = 0; j < g._E; j++ )
    {
        pair<int, int> edge;
        int k,l,c;
        tie(edge, c) = g._edges[j];
        tie(k,l) = edge;
        os << "[{" << k << "," << l << "}," << c << "]";

        if( j != (g._E - 1) )
            os << ",";
    }
    os << ")";

    return os;
}



==> anc/periods_8loop.hpp <==
// Completed primitive phi^4 8-loop graphs from in arXiv:0801.2856
// P_{8,n} = periods8[n-1]

#include "graph.hpp"

constexpr int periods8[41][20][2] =  {
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 9}, {5, 7}, {5, 8}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 8}, {4, 6}, {4, 7}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 9}, {4, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 9}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 9}, {5, 7}, {5, 8}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 9}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 6}, {4, 9}, {5, 6}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 9}, {4, 6}, {4, 8}, {5, 6}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 9}, {4, 6}, {4, 10}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 10}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 9}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 9}, {5, 6}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 9}, {4, 5}, {4, 10}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, {5, 6}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 7}, {4, 5}, {4, 10}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 6}, {4, 5}, {4, 10}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 9}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 10}, {4, 8}, {4, 9}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 8}, {4, 7}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 6}, {3, 8}, {4, 7}, {4, 9}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 7}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 8}, {5, 7}, {5, 10}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 9}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 8}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}},
   {{1, 2}, {1, 3}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}},
   {{1, 2}, {1, 3}, {1, 6}, {1, 7}, {2, 4}, {2, 5}, {2, 9}, {3, 4}, {3, 5}, {3, 10}, {4, 6}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}
    };

graph get_phi4_8loop_graph( int num_period )
{
    // num_period can be a number from 1 to 41
    // as in Oliver Schnetz' notation arXiv:0801.2856

    int E = 20;
    int V = 10;

    graph::edge_vector edges;
    for ( int j = 0; j < E; j++ )
    {
        int k, l;
        k = periods8[num_period - 1][j][0];
        l = periods8[num_period - 1][j][1];

        if ( k != V && l != V ) // open the completed period
            edges.push_back( make_pair( make_pair( k-1, l-1), 1 ) );
        // vertex numbers start from 0 here!
    }

    return graph( edges );
}



==> anc/periods_9loop.hpp <==
// Completed primitive phi^4 9-loop graphs from Oliver Schnetz
// P_{9,n} = periods9[n-1]

#include "graph.hpp"

constexpr int periods9[190][22][2] =  {
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 9}, {5, 7}, {5, 8}, {6, 8}, {6, 10}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 10}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 8}, {4, 6}, {4, 7}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 9}, {4, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 10}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 8}, {4, 6}, {4, 7}, {5, 7}, {5, 10}, {6, 9}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 6}, {4, 7}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 9}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 8}, {4, 6}, {4, 9}, {5, 7}, {5, 10}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 8}, {4, 6}, {4, 10}, {5, 7}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 8}, {4, 6}, {4, 10}, {5, 7}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 6}, {4, 11}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 8}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, {5, 10}, {6, 9}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 8}, {5, 9}, {5, 10}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 8}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 8}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 6}, {4, 6}, {4, 9}, {5, 7}, {5, 10}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 7}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 6}, {4, 6}, {4, 10}, {5, 7}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 8}, {5, 7}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 6}, {4, 11}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 11}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 6}, {4, 9}, {5, 6}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 6}, {4, 10}, {5, 6}, {5, 9}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 9}, {4, 6}, {4, 8}, {5, 6}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 10}, {4, 6}, {4, 8}, {5, 6}, {5, 9}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 10}, {4, 6}, {4, 9}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 6}, {4, 9}, {5, 6}, {5, 10}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 6}, {4, 10}, {5, 6}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 6}, {4, 10}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 10}, {4, 6}, {4, 8}, {5, 6}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 10}, {4, 6}, {4, 8}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 10}, {4, 6}, {4, 11}, {5, 6}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 10}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 9}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 9}, {4, 6}, {4, 7}, {5, 6}, {5, 10}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 10}, {4, 6}, {4, 7}, {5, 6}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 10}, {4, 6}, {4, 7}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 8}, {4, 6}, {4, 7}, {5, 6}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 8}, {4, 6}, {4, 7}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 11}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, {5, 10}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, {5, 10}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, {5, 10}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 10}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 11}, {5, 9}, {5, 10}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 10}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 10}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 10}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 10}, {4, 11}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 10}, {4, 11}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 7}, {4, 8}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 7}, {4, 9}, {5, 8}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 11}, {4, 7}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 7}, {4, 8}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 7}, {4, 11}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 5}, {3, 10}, {4, 7}, {4, 11}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 8}, {2, 3}, {2, 4}, {2, 9}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, {5, 10}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 8}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 4}, {2, 11}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 9}, {5, 6}, {5, 10}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 10}, {5, 6}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 10}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 10}, {4, 5}, {4, 11}, {5, 6}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 7}, {4, 5}, {4, 10}, {5, 6}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 7}, {4, 5}, {4, 10}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, {5, 6}, {5, 9}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 7}, {4, 5}, {4, 11}, {5, 6}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 9}, {4, 5}, {4, 10}, {5, 6}, {5, 7}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 10}, {4, 5}, {4, 11}, {5, 6}, {5, 7}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 8}, {4, 5}, {4, 9}, {5, 6}, {5, 7}, {6, 7}, {6, 11}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 8}, {4, 5}, {4, 11}, {5, 6}, {5, 7}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 8}, {3, 5}, {3, 6}, {4, 5}, {4, 10}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 5}, {4, 8}, {5, 6}, {5, 11}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 6}, {4, 5}, {4, 11}, {5, 6}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 4}, {2, 11}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 9}, {5, 10}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 9}, {5, 10}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 9}, {5, 10}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 11}, {5, 9}, {5, 10}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 9}, {4, 5}, {4, 10}, {5, 8}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 9}, {4, 5}, {4, 11}, {5, 8}, {5, 10}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 10}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 10}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 7}, {3, 5}, {3, 8}, {4, 5}, {4, 10}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 7}, {4, 5}, {4, 9}, {5, 8}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 11}, {3, 5}, {3, 7}, {4, 5}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, {5, 9}, {5, 11}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 11}, {3, 5}, {3, 7}, {4, 5}, {4, 10}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 6}, {2, 3}, {2, 4}, {2, 10}, {3, 5}, {3, 7}, {4, 5}, {4, 11}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 11}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 11}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 11}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 11}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 11}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 10}, {4, 8}, {4, 9}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 11}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 11}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 11}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 11}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 10}, {4, 11}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 9}, {4, 10}, {4, 11}, {5, 6}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 10}, {4, 11}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 10}, {4, 8}, {4, 11}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 11}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 10}, {4, 9}, {4, 11}, {5, 6}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 11}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 6}, {3, 7}, {3, 10}, {4, 8}, {4, 11}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 6}, {3, 8}, {4, 7}, {4, 9}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 8}, {4, 7}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 11}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 6}, {3, 8}, {4, 7}, {4, 9}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 11}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 6}, {3, 7}, {4, 8}, {4, 9}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 11}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 6}, {3, 7}, {4, 9}, {4, 11}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 7}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 7}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 7}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 8}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 11}, {3, 6}, {3, 7}, {4, 8}, {4, 9}, {5, 6}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 6}, {3, 7}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 7}, {4, 8}, {4, 10}, {5, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 7}, {4, 8}, {4, 11}, {5, 6}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 6}, {3, 7}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 6}, {3, 7}, {4, 9}, {4, 10}, {5, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 11}, {3, 6}, {3, 7}, {4, 8}, {4, 9}, {5, 6}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 6}, {3, 9}, {4, 7}, {4, 10}, {5, 6}, {5, 7}, {5, 11}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 6}, {3, 8}, {4, 7}, {4, 9}, {5, 6}, {5, 7}, {5, 11}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 10}, {3, 6}, {3, 9}, {4, 7}, {4, 8}, {5, 6}, {5, 7}, {5, 11}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 6}, {3, 9}, {4, 7}, {4, 10}, {5, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 8}, {4, 7}, {4, 10}, {5, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 9}, {3, 6}, {3, 8}, {4, 7}, {4, 11}, {5, 6}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 8}, {3, 6}, {3, 10}, {4, 7}, {4, 9}, {5, 6}, {5, 7}, {5, 11}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 11}, {3, 6}, {3, 8}, {4, 7}, {4, 9}, {5, 6}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {2, 11}, {3, 6}, {3, 9}, {4, 7}, {4, 8}, {5, 6}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 10}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 10}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 10}, {4, 5}, {4, 6}, {4, 7}, {5, 9}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 10}, {4, 5}, {4, 6}, {4, 7}, {5, 9}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 7}, {3, 8}, {3, 10}, {4, 5}, {4, 6}, {4, 7}, {5, 9}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 10}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 9}, {3, 7}, {3, 10}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 11}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 10}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 9}, {3, 7}, {3, 11}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 10}, {4, 5}, {4, 6}, {4, 7}, {5, 9}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 11}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 10}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 7}, {5, 9}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 10}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 7}, {5, 9}, {5, 11}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 8}, {3, 7}, {3, 10}, {4, 5}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 10}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 10}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {2, 10}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 8}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 10}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 8}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 8}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 10}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 9}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 11}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 11}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 9}, {6, 11}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 11}, {4, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 5}, {2, 6}, {3, 8}, {3, 10}, {4, 5}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 9}, {8, 11}, {9, 10}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 11}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 9}, {4, 5}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 5}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 11}, {2, 3}, {2, 5}, {2, 9}, {3, 6}, {3, 7}, {4, 5}, {4, 6}, {4, 10}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {8, 11}, {9, 10}, {9, 11}, {10, 11}},
    {{1, 2}, {1, 3}, {1, 4}, {1, 10}, {2, 3}, {2, 5}, {2, 8}, {3, 6}, {3, 7}, {4, 5}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 9}, {5, 8}, {5, 9}, {6, 10}, {6, 11}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}},
    {{1, 2}, {1, 3}, {1, 6}, {1, 7}, {2, 4}, {2, 5}, {2, 8}, {3, 4}, {3, 5}, {3, 10}, {4, 6}, {4, 11}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 11}, {8, 10}, {8, 11}, {9, 10}, {9, 11}} };

graph get_phi4_9loop_graph( int num_period )
{
    // num_period can be a number from 1 to 190
    // as in Oliver Schnetz' notation

    int E = 22;
    int V = 11;

    graph::edge_vector edges;
    for ( int j = 0; j < E; j++ )
    {
        int k, l;
        k = periods9[num_period - 1][j][0];
        l = periods9[num_period - 1][j][1];

        if ( k != V && l != V ) // open the completed period
            edges.push_back( make_pair( make_pair( k-1, l-1), 1 ) );
        // vertex numbers start from 0 here!
    }

    return graph( edges );
}



==> anc/psi_xi_tr_sampler.hpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/


#pragma once

#include <cassert>
#include <memory>

using namespace std;

#include "graph.hpp"
#include "random.hpp"

// cut edge, r, mm, L
using sector_vector = vector< tuple< int, int, bool, int > >;

// cut edge, Jr, r, mm, L
using cut_tuple = tuple< int, double, int, bool, int >;

template< class Generator >
cut_tuple get_random_cut( 
        const graph& g, 
        const edge_subgraph_type& subgraph, 
        double JJr, 
        const J_vector& subgraph_table,
        Generator& gen 
        )
{
    assert( g.is_edge_subgraph(subgraph) );

    double R = true_random::uniform(gen) * JJr;
    double T = .0;

    cut_tuple cut;

    visit_cuts( g, subgraph, subgraph_table, 
        [R,&T,&cut]( int cut_edge, double Jr, int r, bool mm, int L )
        {
            T += Jr / r;

            cut = make_tuple( cut_edge, Jr, r, mm, L );

            if( T > R )
                return false;

            return true;
        }
    );

    assert( T > R );

    return cut;
}

template< class Generator >
void get_random_sector( 
        sector_vector& sector, 
        const graph& g, 
        double JJr,
        const J_vector& subgraph_table, 
        Generator& gen 
        )
{
    assert( g._E > 0 );
    assert( sector.size() == g._E );

    int r, L, cut_edge;
    bool mm;

    edge_subgraph_type subgraph = g.complete_edge_subgraph();

    for( int j = 0; j < g._E; j++ )
    {
        tie( cut_edge, JJr, r, mm, L ) = get_random_cut( g, subgraph, JJr, subgraph_table, gen );
        assert( subgraph[cut_edge] );

        subgraph.reset( cut_edge );

        sector[j] = make_tuple( cut_edge, r, mm, L );
    }

    assert( subgraph.count() == 0 );
}

template <class Generator>
pair< double, double > get_random_psi_xi_tropical_sample( 
        vector< double >& X, 
        const graph& g, 
        bool MM,
        int L, 
        const sector_vector& sector, 
        Generator& gen 
        )
{
    assert( X.size() == g._E );
    assert( sector.size() == g._E );

    int oL = L;

    double G  = 0.;
    double F  = 1.;
    double XX = 1.;

    for( int j = 0;; j++ )
    {
        int e, r, L;
        bool mm;
        tie(e, r, mm, L) = sector[j];

        assert( !( mm && !MM ) );

        if( MM && !mm )
            G = XX;

        MM = mm;

        X[e] = XX;

        if( L < oL )
        {
            F *= XX;
            oL = L;
        }

        if( j >= g._E - 1 )
            break;

        assert( r > 0 );

        double R = true_random::uniform( gen );
        double Y = pow( 1. - R, 1. / r );

        XX *= Y;
    }

    return make_pair(F, G*F);
}



==> anc/random.hpp <==

// Adapted by Michael Borinsky 2020

// uses algorithms from arXiv:1805.01407
// by David Blackman and Sebastiano Vigna
// see http://prng.di.unimi.it/

#pragma once

namespace true_random
{
    #include <cmath>
    #include <cstdint>
    #include <climits>

    inline double uint64_to_double_01( uint64_t x )
    {
        return (x >> 11) * (1. / (UINT64_C(1) << 53));
    }

    // generates with measure: dmu = dx
    // with x in [0,1)
    template<class Generator>
    inline double uniform( Generator& gen )
    {
        return uint64_to_double_01(gen.next());
    }

    static inline uint64_t rotl(const uint64_t x, int k) {
        return (x << k) | (x >> (64 - k));
    }

    class splitmix
    {
    public:
        splitmix( uint64_t seed ) : x( seed )
        { }
       
        /*  Written in 2015 by Sebastiano Vigna (vigna@acm.org)

        To the extent possible under law, the author has dedicated all copyright
        and related and neighboring rights to this software to the public domain
        worldwide. This software is distributed without any warranty.

        See <http://creativecommons.org/publicdomain/zero/1.0/>. */

        /* This is a fixed-increment version of Java 8's SplittableRandom generator
           See http://dx.doi.org/10.1145/2714064.2660195 and 
           http://docs.oracle.com/javase/8/docs/api/java/util/SplittableRandom.html

           It is a very fast generator passing BigCrush, and it can be useful if
           for some reason you absolutely want 64 bits of state; otherwise, we
           rather suggest to use a xoroshiro128+ (for moderately parallel
           computations) or xorshift1024* (for massively parallel computations)
           generator. */

    private:
        uint64_t x; /* The state can be seeded with any value. */

    public:
        uint64_t next() {
            uint64_t z = (x += 0x9e3779b97f4a7c15);
            z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9;
            z = (z ^ (z >> 27)) * 0x94d049bb133111eb;
            return z ^ (z >> 31);
        }
    };

    class xoshiro256
    {
    public:

        using result_type = uint64_t;

        static result_type min()
        {
            return 0;
        }

        static result_type max()
        {
            return ULLONG_MAX;
        }

    public:
        xoshiro256( uint64_t seed )
        {
            splitmix m(seed);

            for( int i = 0; i < 4; i++ )
                s[i] = m.next();
        }

        /*  Written in 2018 by David Blackman and Sebastiano Vigna (vigna@acm.org)

        To the extent possible under law, the author has dedicated all copyright
        and related and neighboring rights to this software to the public domain
        worldwide. This software is distributed without any warranty.

        See <http://creativecommons.org/publicdomain/zero/1.0/>. */
        /* This is xoshiro256+ 1.0, our best and fastest generator for floating-point
           numbers. We suggest to use its upper bits for floating-point
           generation, as it is slightly faster than xoshiro256**. It passes all
           tests we are aware of except for the lowest three bits, which might
           fail linearity tests (and just those), so if low linear complexity is
           not considered an issue (as it is usually the case) it can be used to
           generate 64-bit outputs, too.

           We suggest to use a sign test to extract a random Boolean value, and
           right shifts to extract subsets of bits.

           The state must be seeded so that it is not everywhere zero. If you have
           a 64-bit seed, we suggest to seed a splitmix64 generator and use its
           output to fill s. */

    private:
        uint64_t s[4];

    public:
        result_type operator()()
        {
            return next();
        }

        uint64_t next(void) {
            const uint64_t result_plus = s[0] + s[3];

            const uint64_t t = s[1] << 17;

            s[2] ^= s[0];
            s[3] ^= s[1];
            s[1] ^= s[2];
            s[0] ^= s[3];

            s[2] ^= t;

            s[3] = rotl(s[3], 45);

            return result_plus;
        }


        /* This is the jump function for the generator. It is equivalent
           to 2^128 calls to next(); it can be used to generate 2^128
           non-overlapping subsequences for parallel computations. */

        void jump(void) {
            static const uint64_t JUMP[] = { 0x180ec6d33cfd0aba, 0xd5a61266f0c9392c, 0xa9582618e03fc9aa, 0x39abdc4529b1661c };

            uint64_t s0 = 0;
            uint64_t s1 = 0;
            uint64_t s2 = 0;
            uint64_t s3 = 0;
            for(int i = 0; i < sizeof JUMP / sizeof *JUMP; i++)
                for(int b = 0; b < 64; b++) {
                    if (JUMP[i] & UINT64_C(1) << b) {
                        s0 ^= s[0];
                        s1 ^= s[1];
                        s2 ^= s[2];
                        s3 ^= s[3];
                    }
                    next();	
                }
                
            s[0] = s0;
            s[1] = s1;
            s[2] = s2;
            s[3] = s3;
        }


        /* This is the long-jump function for the generator. It is equivalent to
           2^192 calls to next(); it can be used to generate 2^64 starting points,
           from each of which jump() will generate 2^64 non-overlapping
           subsequences for parallel distributed computations. */

        void long_jump(void) {
            static const uint64_t LONG_JUMP[] = { 0x76e15d3efefdcbbf, 0xc5004e441c522fb3, 0x77710069854ee241, 0x39109bb02acbe635 };

            uint64_t s0 = 0;
            uint64_t s1 = 0;
            uint64_t s2 = 0;
            uint64_t s3 = 0;
            for(int i = 0; i < sizeof LONG_JUMP / sizeof *LONG_JUMP; i++)
                for(int b = 0; b < 64; b++) {
                    if (LONG_JUMP[i] & UINT64_C(1) << b) {
                        s0 ^= s[0];
                        s1 ^= s[1];
                        s2 ^= s[2];
                        s3 ^= s[3];
                    }
                    next();	
                }
                
            s[0] = s0;
            s[1] = s1;
            s[2] = s2;
            s[3] = s3;
        }
    };
};



==> anc/simple_example.cpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/

#include <iomanip> 
#include <iostream>

using namespace std;

#include "graph.hpp"
#include "subgraph_table.hpp"
#include "feynman_integral.hpp"

int main()
{
    cout << "Example: Wheel with 3 spokes in phi^4 with D=4" << endl;

    // We are going to integrate the 
    // wheel with 3 spokes graph 
    graph g( 
      graph::edge_vector{ 
        graph::edge_tuple{ {0, 1}, 1 }, 
        graph::edge_tuple{ {0, 2}, 1 }, 
        graph::edge_tuple{ {0, 3}, 1 }, 
        graph::edge_tuple{ {1, 2}, 1 }, 
        graph::edge_tuple{ {2, 3}, 1 }, 
        graph::edge_tuple{ {3, 1}, 1 }, 
      } 
    );

    // Notation for edges:
    //
    // the object graph::edge_tuple{ {v1, v2}, w }
    // represents an edge from vertex v1 to vertex v2
    // with edge weight w


    vector< Eigen::VectorXd > momenta{
        Eigen::Vector4d{   3.0, - 1.0, - 1.0, - 1.0 },
        Eigen::Vector4d{ - 1.0,   3.0, - 1.0, - 1.0 }, 
        Eigen::Vector4d{ - 1.0, - 1.0,   3.0, - 1.0 }, 
        Eigen::Vector4d{ - 1.0, - 1.0, - 1.0,   4.0 }
      };

    // one incoming momentum for each vertex of the graph 
    // is needed. An incoming momentum can be 0!
    
    // The momenta must be Euclidean! Minkowski vectors are 
    // not implemented (yet)
    

    vector<double> masses_sqr{ 
        0.0, 0.0, 0.0, 0.0, 0.0, 0.0 
      };

    // one squared mass for each edge of the graph is needed.


    // We consider a D = 4 integral:
    constexpr int D = 4;


    double mm_eps = 1e-10; 
    // mm_eps must be almost zero
    // it is used to decide if a subgraph is 
    // mass-momentum spanning.


    // This table stores the probabilities for each maximal 
    // cone of the braid arrangement fan:
    J_vector subgraph_table;


    int W; // superficial degree of divergence w(G)
    double IGtr; // tropicalized Feynman integral I_G^tr


    // Compute the Jr subgraph table: (i.e. perform the preprocessing step)
    tie(subgraph_table, W, IGtr) = generate_subgraph_table( g, D, momenta, masses_sqr, mm_eps );


    // 'Tropical' results:
    cout << "Superficial degree of divergence: " << W << endl;
    cout << "I^tr = " << IGtr << endl;


    // Initialize random number generator
    true_random::xoshiro256 gen( 0 );


    // Number of points to be sampled:
    constexpr uint64_t N = 1000000ULL;
  

    // Perform the actual Monte Carlo integration:
    stats res = feynman_integral_estimate( N, g, D, momenta, masses_sqr, subgraph_table, gen );


    // the res object stores the result:
    //
    // res.avg() gives the estimate,
    // res.acc() the estimated accuracy
    // res.var() the estimated sample variance

    // Monte Carlo results:
    cout << "I = " << res.avg() << " +/- " << res.acc() << endl;

    cout << "Relative accuracy: " << res.acc()/res.avg() << endl;

    return 0;
}



==> anc/stats.hpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/


#include <array>
#include <cmath>

constexpr int N_SUM_LIMBS = 64;

class fp_summer
{
public:
    fp_summer()
    {
        for( double& s : _s )
            s = .0;
    }

    void add( double v )
    {
        if( v == .0 )
            return;

        bool bAdded = false;
        for( double& s : _s )
        {
            if( s == .0 )
            {
                s = v;

                bAdded = true;
                break;
            }

            v += s;
            s = .0;
        }

        if(!bAdded)
            throw runtime_error("ERROR: More limbs needed for fp_summer");
    }

    double value() const
    {
        double val = .0;

        for( double s : _s )
            val += s;

        return val;
    }

    array< double, N_SUM_LIMBS > _s;
};

fp_summer merge_summers( const fp_summer& entry1, const fp_summer& entry2 )
{
    assert( entry1._s[N_SUM_LIMBS-1] == .0 && entry2._s[N_SUM_LIMBS-1] == .0 );

    fp_summer m;

    for( int i = 0; i < N_SUM_LIMBS-1; i++ )
        m._s[i+1] = entry1._s[i] + entry2._s[i];

    m._s[0] = .0;

    return m;
}

class stats
{
public:
    stats()
    { }

    void update( double val )
    {
        N++;
        S1.add( val );
        S2.add( val*val );
    }

    double avg() const
    {
        return S1.value() / N;
    }

    double var() const
    {
        return ((double)N / ((double)N - 1)) * ( S2.value() / N - pow( avg(), 2 ) );
    }

    double std_def() const
    {
        return sqrt(var());
    }

    double acc() const
    {
        return sqrt(var()/N);
    }

public:
    uint64_t N = 0;

    fp_summer S1, S2;
};

stats merge_stats( const stats& mc1, const stats& mc2 )
{
    stats mc;
    mc.N = mc1.N + mc2.N;

    mc.S1 = merge_summers( mc1.S1, mc2.S1 );
    mc.S2 = merge_summers( mc1.S2, mc2.S2 );

    return mc;
}

stats merge_stats_vector( vector<stats> mcs )
{
    for( int e = 0; (1 << e) < mcs.size(); e++ )
    {
        for( int i = 0; i + (1 << e) < mcs.size(); i += 1 << (e+1) )
        {
            mcs[i] = merge_stats( mcs[i], mcs[i + (1 << e)] );
        }
    }

    return mcs[0];
}


==> anc/subgraph_table.hpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/


#include "graph.hpp"
#include "components.hpp"

#include "symanzik_polynomials.hpp"

// Jr, r, mm, L
using J_vector = vector< tuple< double, int, char, char > >;

template < class CutFunc >
void visit_cuts( 
        const graph& g, 
        const edge_subgraph_type& subgraph, 
        const J_vector& subgraph_table,
        CutFunc func 
    )
{
    assert( g.is_edge_subgraph(subgraph) );

    for( int j = 0; j < g._E; j++ )
    {
        if( !subgraph[j] )
            continue;

        edge_subgraph_type cutgraph = subgraph;
        cutgraph.reset(j);
       
        double Jr;
        bool mm;
        int r, L;
        tie(Jr, r, mm, L) = subgraph_table[cutgraph.data()];

        if( !func( j, Jr, r, mm, L ) )
            break;
    }
}

double subgraph_Jr_sum( 
        const graph& g, 
        const edge_subgraph_type& subgraph, 
        const J_vector& subgraph_table 
        )
{
    assert( g.is_edge_subgraph(subgraph) );

    double JJr = 0;
    visit_cuts( g, subgraph, subgraph_table, 
        [&JJr]( int cut_edge, double Jr, int r, bool mm, int L )
        {
            JJr += Jr / r;
            
            return true;
        }
    );

    return JJr;
}

int omega( const graph& g, int D, int L, const edge_subgraph_type& subgraph )
{
    assert( g.is_edge_subgraph(subgraph) );
    assert( D % 2 == 0 );

    int m = 0;
    for ( int j = 0; j < g._E; j++ )
    {
        if ( !subgraph[j] )
            continue;

        pair<int, int> edge;
        int c;
        tie(edge, c) = g._edges[j];

        m += c;
    }

    return m - D/2 * L;
}


tuple< J_vector, int, double > generate_subgraph_table( 
        const graph& g, 
        int D, 
        const vector< Eigen::VectorXd >& momenta, 
        const vector<double>& masses_sqr,
        double mm_eps
        )
{
    if( D % 2 != 0 )
    {
        stringstream s;
        s << "D = " << D << " is not implemented, yet. It would be easy to do so, though." << endl;
        s << "Sorry, only even dimensions are supported at the moment!";
        throw domain_error(s.str());
    }

    assert( g._E <= CHAR_BIT * sizeof(unsigned long long) );

    if( g._E > CHAR_BIT * sizeof(unsigned long long) - 1 )
    {
        stringstream s;
        s << "E = " << g._E << " this graph is too large for this implementation!";
        throw domain_error(s.str());
    }

    J_vector subgraph_table( 1ULL << g._E );

    vector<int> components_map( g._V );

    edge_subgraph_type cplt_subgraph = g.complete_edge_subgraph();

    int C = components( components_map, g, cplt_subgraph );
    int L = g._E - g._V + C;
    
    if( C != 1 )
    {
        stringstream s;
        s << "Error: the graph " << g << " is not connected.";
        throw domain_error(s.str());
    }

    int W = omega( g, D, L, cplt_subgraph );

    Eigen::MatrixXd P_buffer;
    Eigen::MatrixXd L_buffer;

    Eigen::LDLT< Eigen::MatrixXd > ldlt_buffer;

    vector<double> X_buffer( g._E );

    for( int j = 0; j < g._E; j++ )
        X_buffer[j] = 1;

    for( int n = 0; n <= g._E; n++ )
    {
        edge_subgraph_type subgraph = g.empty_edge_subgraph();

        for ( int j = 0; j < n; j++ )
            subgraph.set(j);

        do
        {
            assert( subgraph.count() == n );

            int cV = components( components_map, g, subgraph );

            get_P_matrix( P_buffer, g, momenta, cV, components_map );

            L_buffer.resize( cV - 1, cV - 1 );
            get_laplacian( L_buffer, g, X_buffer, subgraph, cV, components_map );
            ldlt_buffer.compute( L_buffer );

            double pphi = eval_pphi_polynomial( P_buffer, ldlt_buffer );
            double pmsqr = pphi + eval_M_polynomial( g, masses_sqr, X_buffer, subgraph );

            double Jr;
            int r;

            bool mm = fabs( pmsqr ) < mm_eps;
            int L = subgraph.count() - g._V + cV;

            if( n == 0 )
            {
                Jr = 1.0;
                r = 1;
            }
            else
            {
                Jr = subgraph_Jr_sum( g, subgraph, subgraph_table );

                r = omega( g, D, L, subgraph );

                if( mm )
                    r -= W;
            }

            if( r <= 0 && !( n == g._E ) )
            {
                stringstream s;
                s << "Error: the graph " << g << " has a subdivergence. The subgraph with edges ";
                for( int j = 0; j < g._E; j++ )
                    if(subgraph[j])
                        s << j << " ";

                s << " has an (effective) superficial degree of divergence of " << r;
                throw domain_error(s.str());
            }

            subgraph_table[subgraph.data()] = make_tuple( Jr, r, mm, L );
        }
        while( subgraph.next_permutation() );
    }

    double IGtr = get<0>(subgraph_table[cplt_subgraph.data()]);

    return make_tuple(move(subgraph_table), W, IGtr);
}



==> anc/symanzik_polynomials.hpp <==
/* 

Copyright (c) 2020   Michael Borinsky

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 

*/

#pragma once

#include <vector>
#include <Eigen/Dense>

#include "graph.hpp"

using Eigen::MatrixXd;
using Eigen::VectorXd;
using Eigen::LDLT;

double get_laplacian( 
        MatrixXd& L,
        const graph& g, 
        const vector<double>& X,
        const edge_subgraph_type& contracted_subgraph,
        int num_components,
        const vector<int>& contracted_subgraph_components_map
        )
{
    assert( X.size() == g._E );
    assert( contracted_subgraph_components_map.size() == g._V );

    int E = g._E;
    int V = num_components;
    
    assert( L.rows() == V-1 && L.cols() == V-1 );

    L.setZero( V-1, V-1 );

    double Lambda = 1.;
    for ( int j = 0; j < E; j++ )
    {
        if( contracted_subgraph[j] )
            continue;

        pair<int, int> edge;
        int k,l,c;
        tie(edge, c) = g._edges[j];
        tie(k,l) = edge;

        Lambda *= X[j];

        k = contracted_subgraph_components_map[k];
        l = contracted_subgraph_components_map[l];

        if( k == l )
            continue;

        if ( k < l )
            tie(k, l) = make_pair(l, k); 

        double x = 1. / X[j];

        L(l,l) += x;

        if( k == V - 1 ) // delete last row
            continue;

        L(k,k) +=  x;
        L(k,l) += -x;
        // only lower triangular part of the laplacian matters for ldlt. => Fill only lower triangular part.
    }

    return Lambda;
}

void get_P_matrix( 
        MatrixXd& P,
        const graph& g, 
        const vector< VectorXd >& momenta,
        int num_components,
        const vector<int>& contracted_subgraph_components_map
        )
{
    assert( contracted_subgraph_components_map.size() == g._V );
    if( momenta.size() != g._V )
    {
        stringstream s;
        s << "P-matrix calculation - the graph " << g << " has " << g._V << " vertices, but only " << momenta.size() << " momenta were provided. An incoming momentum for each vertex is needed. Give a zero incoming momentum for internal vertices.)";
        throw domain_error(s.str());
    }

    int V = num_components;
    P.setZero( V - 1, momenta[0].size() );
    
    for( int i = 0; i < g._V; i++ )
    {
        int v = contracted_subgraph_components_map[i];

        if( v == V-1 )
            continue;

        P.row(v) += momenta[i].transpose();
    }
}

double eval_psi_polynomial( 
        double Lambda, 
        const LDLT< MatrixXd >& ldlt 
        )
{
    double detL = ldlt.matrixL().determinant();
    double detD = ldlt.vectorD().prod();

    return detL * detL * detD * Lambda;
}

double eval_pphi_polynomial(
        const MatrixXd& P,
        const LDLT< MatrixXd >& ldlt
        )
{
    return ( P.transpose() * ldlt.solve( P ) ).trace();
}

double eval_M_polynomial( 
        const graph& g, 
        const vector<double>& masses_sqr,
        const vector<double>& X,
        const edge_subgraph_type& contracted_subgraph
        )
{
    if( masses_sqr.size() != g._E )
    {
        stringstream s;
        s << "m polynomial calculation - the graph " << g << " has " << g._E << " edges, but only " << masses_sqr.size() << " squared masses were given. A mass for each edge is needed. (It can be zero.)";
        throw domain_error(s.str());
    }
    
    assert( g._E == X.size() );

    double M = 0.;

    for( int j = 0; j < g._E; j++ )
    {
        if( !contracted_subgraph[j] )
            M += X[j] * masses_sqr[j];
    }

    return M;
}



